A normalization issue in a transmitted form of Bloch's diamond formula: anti-invariant subgroup versus regulator quotient

Bloch's regulator formula for an elliptic curve is often quoted with a generator of the anti-invariant subgroup $H_1(E,\mathbb{Z})^-$ and coefficient $1$ in front of the elliptic dilogarithm of the diamond product. We compare this wording with Brunault's published intersection-product formula. The natural map from the anti-invariant subgroup to the regulator quotient $H_1(E,\mathbb{Z})/H_1(E,\mathbb{Z})^+$ has index $1$ when $E(\mathbb{R})$ has two components and index $2$ when it has one. Thus, up to orientation, the coefficient is $1$ for a quotient generator and $\iota(E)\in\{1,2\}$ for a subgroup generator. This is an elementary consequence of the published formula, not a new regulator theorem. We illustrate the distinction on 11.a3 using an externally proved regulator anchor and the Brunault--Bertin special values, and on 20.a4 by high-precision numerical integration. We also correct our earlier quotation of Touafek: his printed identity is $\pi r=D_E((f)\diamond(g))$, with $r=(2\pi)^{-1}\int_{\gamma^-}\eta$. It is compatible with the subgroup normalization when $\Delta<0$; when $\Delta>0$ the corresponding coefficient is $1/2$, up to orientation. We do not reassess his isogeny theorem or his final exotic relation here. No new proof of Boyd's conductor-11 split-integral identity is included.

==> anc/touafek_20b.gp <==
/* touafek_20b.gp -- Paper 2, case study: Touafek's symbol {X2,Y2} on E2.
   E2 = [2,-3,2,3,-1]:  y^2 + 2xy + 2y = (x-1)^3   (Touafek's model)
   minimal model [0,1,0,4,4]: LMFDB 20.a4 = Cremona 20a1 (Antwerp 20B);
   Delta = -6400 < 0 (one real component).
   Touafek Prop. 1 (printed with pi on the left):
       Pi*r_T({X2,Y2}) = 6 D_E(P2) + 6 D_E(2P2),
   where r_T = int_{subgroup} eta/(2*Pi).
   P2 = (5,4), a 6-torsion point.

   We compute, at high precision with honest convergence diagnostics:
     (a) the diamond value 6*(DE(P2)+DE(2P2))  via the q-series;
     (b) int_eta over the QUOTIENT generator  (loop W = w2);
     (c) int_eta over the SUBGROUP generator  (loop W = 2*w2 - w1).
   Numerical result (not an interval certificate): (b) agrees with the
   diamond value (factor 1, no 2*pi), and (c) agrees with 2*(b).
   Thus Pi*r_T = (c)/2 agrees with Touafek's printed diamond value.  Same normalization as on 11.a3 in Paper 1:
   int_{quotient} eta = D_E(diamond),  int_{subgroup} eta = 2 D_E(diamond). */

default(realprecision, 80);

E = ellinit([2,-3,2,3,-1]);
print("disc = ", E.disc, "   (Delta<0 expected: one real component)");
print("j    = ", E.j);
print("ellidentify = ", ellidentify(E));

P2 = [5,4];
print("oncurve P2: ", ellisoncurve(E,P2), "   order: ", ellorder(E,P2));
Q2 = ellmul(E,P2,2);   /* 2P2 */
R2 = ellmul(E,P2,3);   /* 3P2 */
print("2P2 = ", Q2, "   3P2 = ", R2);
/* Touafek's divisor claims: (X2) = 2[3P2]-2[O], (Y2) = 3[2P2]-3[O] */
print("x(3P2) = ", R2[1], "  (should be 0)");
print("y(2P2) = ", Q2[2], "  (should be 0)");

w1 = E.omega[1]; w2 = E.omega[2];
print("periods: w1 = ", w1, "  w2 = ", w2);
print("2*w2-w1 = ", 2*w2-w1, "  (purely imaginary expected)");
/* choose the lattice basis (w1, w1-w2) so that tau is in the upper half
   plane and |q|<1; the z/w1 coordinate is unchanged */
tau = (w1-w2)/w1;  q = exp(2*Pi*I*tau);
print("Im(tau) = ", imag(tau), "   |q| = ", abs(q));

/* ---- Bloch-Wigner D and elliptic dilogarithm D_E ---- */
BW(x) = imag(polylog(2,x)) + arg(1-x)*log(abs(x));
DE_of_z(z) = {
  my(zz = exp(2*Pi*I*z/w1), S = 0.0, n = 0, t);
  S = BW(zz);
  while(1,
    n++;
    t = BW(zz*q^n) + BW(zz*q^-n);
    S += t;
    if(n > 30 && abs(t) < 1e-75, break);
  );
  return(S);
}
DEP2 = DE_of_z(ellpointtoz(E,P2));
DEQ2 = DE_of_z(ellpointtoz(E,Q2));
diamond = 6*(DEP2+DEQ2);
print("D_E(P2)  = ", DEP2);
print("D_E(2P2) = ", DEQ2);
print("diamond value 6*(DE(P2)+DE(2P2)) = ", diamond);

/* ---- eta integrals over closed loops (midpoint, unwrapped args) ---- */
pt(u) = ellztopoint(E, u);
darg(z0, z1) = arg(z1/z0);
u0 = w1/7 + w2/13;   /* generic shift avoiding zeros/poles of X2, Y2 */

int_eta(W, N) = {
  my(s = 0.0, Pm, P0, P1);
  for(j = 0, N-1,
    Pm = pt(u0 + (j/N)*W);
    P0 = pt(u0 + ((j-0.5)/N)*W);
    P1 = pt(u0 + ((j+0.5)/N)*W);
    s += log(abs(Pm[1]))*darg(P0[2], P1[2]) - log(abs(Pm[2]))*darg(P0[1], P1[1]);
  );
  return(s);
};

NN = [500, 1000, 2000, 4000];
print("\\targets: quotient = diamond (factor 1);  subgroup = 2*diamond");
run_all() = {
  my(V = vector(#NN), Rq, Rs);
  for(k = 1, #NN,
    V[k] = [int_eta(w2, NN[k]), int_eta(2*w2-w1, NN[k])];
    print("N = ", NN[k], "  int_quotient = ", V[k][1],
          "  int_subgroup = ", V[k][2]);
  );
  Rq = rich(V[3][1], V[4][1], 2);
  Rs = rich(V[3][2], V[4][2], 2);
  print("\\Richardson p=2 extrapolants (N=2000/4000):");
  print("  quotient int = ", Rq);
  print("    residual vs diamond (factor 1) = ", Rq - diamond);
  print("  subgroup int = ", Rs);
  print("    residual vs 2*quotient         = ", Rs - 2*Rq);
  print("  ratio subgroup/quotient = ", Rs/Rq);
  print("  transmitted Thm.6 (subgroup = diamond, factor 1) residual = ",
        Rs - diamond);
};
rich(e1,e2,p) = (2^p*e2 - e1)/(2^p-1);
run_all();




==> anc/touafek_20b_log.txt <==
disc = -6400   (Delta<0 expected: one real component)
j    = 21296/25
ellidentify = [["20a1", [0, 1, 0, 4, 4], []], [1, 1, -1, -2]]
oncurve P2: 1   order: 6
2P2 = [1, 0]   3P2 = [0, -1]
x(3P2) = 0  (should be 0)
y(2P2) = 0  (should be 0)
periods: w1 = 2.8243751419591137994837895490434281234014124246715125248422530890978282594459461  w2 = 1.4121875709795568997418947745217140617007062123357562624211265445489141297229730 - 1.1370825995205406303463397170111691498874656845143416704043930992568881540260637*I
2*w2-w1 = 0.E-95 - 2.2741651990410812606926794340223382997749313690286833408087861985137763080521274*I  (purely imaginary expected)
Im(tau) = 0.40259616459158075179621034691235981007802542726317957667277589237706741457518400   |q| = 0.079691981555040530318632444762388080332923188146499300401626486412595114957925938
D_E(P2)  = -0.60439272159919365112167127705931412823950750072508114836130977788799096334458069
D_E(2P2) = -0.23245873907661294273910433733050543393827211566349274936973452995691960128636278
diamond value 6*(DE(P2)+DE(2P2)) = -5.0211087640548395631646536863389173730666776983314433863862658470694633877856608
\targets: quotient = diamond (factor 1);  subgroup = 2*diamond
N = 500  int_quotient = -5.0211206439077603930376070484420668095902744812986374412818552805772391215062356  int_subgroup = -10.042184176080568613004618412204925954831211926663617879422972611493949153680830
N = 1000  int_quotient = -5.0211117340220193620485401936327820683834181826664697477693926255627341611605844  int_subgroup = -10.042209190088208486521726372238686812087654729693043817896552513862366213246205
N = 2000  int_quotient = -5.0211095065468813624525399619861741325382944994445532499133904841220256795385391  int_subgroup = -10.042215443603424401416522504217496807515374756072394258005361107590986378306961
N = 4000  int_quotient = -5.0211089496778654410861736147054220695848973835423228979316518437334254251680319  int_subgroup = -10.042217006983060003513811486921293449823076082687978833124305531264915497652241
\Richardson p=2 extrapolants (N=2000/4000):
  quotient int = -5.0211087640548601339640514989451713819337650115749127806044056302705586737111961
    residual vs diamond (factor 1) = -2.0570799397812606254008867087313243469394218139783201095285925535340276926037853 E-14
  subgroup int = -10.042217528109605204212907814489225663925643191559840358163953672489558537434002
    residual vs 2*quotient         = 1.1506371519518340111709994188683158998520304485758805155880998839077797810764980 E-13
  ratio subgroup/quotient = 1.9999999999999770840026372457550629031956265584175403476633880379303302546746257
  transmitted Thm.6 (subgroup = diamond, factor 1) residual = -5.0211087640547656410482541281503082908589654932283969717776878254200951496483407



